AI-Driven Security Alert Screening and Alert Fatigue Mitigation in Security Operations Centers: A Survey

Security alert screening is the downstream task of filtering, prioritizing, correlating, and contextualizing alerts for analyst attention in Security Operations Centers. This survey reviews artificial-intelligence-driven alert screening and alert-fatigue mitigation from 2015 to 2026. We synthesize 119 records, including 87 core studies, into a four-stage workflow taxonomy covering filtering, triage, correlation, and generative augmentation. We find persistent gaps in operational validation, adversarial robustness, cross-environment generalization, and evaluation practice. The survey concludes with a research agenda toward trustworthy Cognitive Security Operations Centers.

==> build_survey.py <==
#!/usr/bin/env python3
"""
build_survey.py — Regeneration and validation script for the
AI-Driven Security Alert Screening survey artifact bundle.

This script performs three tasks:
  1. Loads PRISMA counts from prisma_pipeline.json and validates them
     against the coded corpus in core_studies.csv.
  2. Computes aggregate statistics (by category, evidence tier, and
     publication type) and prints them.
  3. Generates a LaTeX summary table (category × count) that can be
     pasted into the manuscript or appendix.

Run with --validate to perform cross-file consistency checks without
generating output.

Usage:
    python3 build_survey.py            # print stats and LaTeX table
    python3 build_survey.py --validate # run consistency checks only
"""
import json
import csv
import sys
import os

# ---------------------------------------------------------------------------
# File paths (relative to repository root)
# ---------------------------------------------------------------------------
PRISMA_PATH = 'prisma_pipeline.json'
CORPUS_PATH = 'core_studies.csv'
DATASETS_PATH = 'studies_datasets.csv'
BIB_PATH = 'SOC_Survey.bib'
CODEBOOK_PATH = 'codebook.md'
SEARCH_QUERIES_PATH = 'search_queries.md'
MAKEFILE_PATH = 'Makefile'
RISK_CHECKLIST_PATH = 'LLM_Risk_Checklist.md'

EXPECTED_CATEGORIES = {'Filtering', 'Triage', 'Correlation', 'GenAI'}
EXPECTED_TIERS = {'1', '2', '3'}
EXPECTED_TYPES = {'PR', 'Pre', 'Ind'}
EXPECTED_A2C = {'Automation', 'Augmentation', 'Collaboration'}

# Counts are asserted in the manuscript’s cross-category synthesis.
MANUSCRIPT_A2C_COUNTS = {'Automation': 55, 'Augmentation': 25, 'Collaboration': 7}
MANUSCRIPT_COLLAB_KEYS = {'ref27', 'ref62', 'ref125', 'ref126', 'ref127', 'ref43', 'ref47'}
MANUSCRIPT_EXTERNAL_VALIDITY_KEYS = {'ref65'}
REQUIRED_ARTIFACTS = {
    BIB_PATH,
    CODEBOOK_PATH,
    SEARCH_QUERIES_PATH,
    MAKEFILE_PATH,
    RISK_CHECKLIST_PATH,
}


def load_json(path: str) -> dict:
    """Load a JSON file and return a dict."""
    with open(path, 'r', encoding='utf-8') as f:
        return json.load(f)


def load_csv(path: str) -> list[dict]:
    """Load a CSV file into a list of dicts.  Returns [] if not found."""
    if not os.path.exists(path):
        return []
    with open(path, 'r', encoding='utf-8') as f:
        return list(csv.DictReader(f))


def compute_counts(studies: list[dict]) -> tuple[dict, dict, dict]:
    """Return (category_counts, tier_counts, type_counts) dicts."""
    cats, tiers, types = {}, {}, {}
    for row in studies:
        c = row.get('category', '').strip()
        if c:
            cats[c] = cats.get(c, 0) + 1
        t = row.get('evidence_tier', '').strip()
        if t:
            tiers[t] = tiers.get(t, 0) + 1
        tp = row.get('type', '').strip()
        if tp:
            types[tp] = types.get(tp, 0) + 1
    return cats, tiers, types


def validate(prisma: dict, studies: list[dict], datasets: list[dict]) -> list[str]:
    """Run cross-file consistency checks.  Returns a list of warnings."""
    warnings = []

    # 1. Check PRISMA core count vs CSV row count
    expected_core = prisma.get('core_studies', 87)
    actual_rows = len(studies)
    if actual_rows < expected_core:
        warnings.append(
            f"core_studies.csv has {actual_rows} rows but "
            f"prisma_pipeline.json expects {expected_core} core studies.  "
            f"The CSV is a representative sample; authors must populate "
            f"the remaining {expected_core - actual_rows} rows before submission."
        )

    # 2. Check category values
    cats, tiers, types = compute_counts(studies)
    unknown_cats = set(cats.keys()) - EXPECTED_CATEGORIES
    if unknown_cats:
        warnings.append(f"Unknown categories in CSV: {unknown_cats}")

    unknown_tiers = set(tiers.keys()) - EXPECTED_TIERS
    if unknown_tiers:
        warnings.append(f"Unknown evidence tiers in CSV: {unknown_tiers}")

    unknown_types = set(types.keys()) - EXPECTED_TYPES
    if unknown_types:
        warnings.append(f"Unknown publication types in CSV: {unknown_types}")

    # 3b. Check A2C and external-validity fields (if present)
    a2c_counts = {k: 0 for k in EXPECTED_A2C}
    a2c_unknown = set()
    a2c_collab_keys = set()
    external_validity_keys = set()
    external_validity_unknown = set()

    for row in studies:
        key = (row.get('citation_key') or '').strip()

        mode = (row.get('a2c_mode') or '').strip()
        if mode:
            if mode not in EXPECTED_A2C:
                a2c_unknown.add(mode)
            else:
                a2c_counts[mode] += 1
                if mode == 'Collaboration':
                    a2c_collab_keys.add(key)

        ext = (row.get('external_validity_eval') or '').strip()
        if ext:
            if ext not in {'True', 'False'}:
                external_validity_unknown.add(ext)
            elif ext == 'True':
                external_validity_keys.add(key)

    if a2c_unknown:
        warnings.append(f"Unknown A2C modes in CSV: {a2c_unknown}")
    if external_validity_unknown:
        warnings.append(
            f"Unknown external_validity_eval values in CSV: {external_validity_unknown}"
        )

    # 3. Check category counts vs PRISMA expectations (if CSV is complete)
    prisma_cats = prisma.get('category_counts', {})
    if actual_rows >= expected_core:
        for cat, expected in prisma_cats.items():
            actual = cats.get(cat, 0)
            if actual != expected:
                warnings.append(
                    f"Category '{cat}': CSV has {actual} studies, "
                    f"PRISMA expects {expected}."
                )

        # 3c. Check synthesis counts against manuscript (when CSV is complete)
        if a2c_counts != MANUSCRIPT_A2C_COUNTS:
            warnings.append(
                f"A2C counts: CSV has {a2c_counts}, manuscript claims "
                f"{MANUSCRIPT_A2C_COUNTS}."
            )

        if a2c_collab_keys != MANUSCRIPT_COLLAB_KEYS:
            warnings.append(
                f"Collaboration set mismatch: CSV has {sorted(a2c_collab_keys)}, "
                f"manuscript lists {sorted(MANUSCRIPT_COLLAB_KEYS)}."
            )

        if external_validity_keys != MANUSCRIPT_EXTERNAL_VALIDITY_KEYS:
            warnings.append(
                f"External-validity set mismatch: CSV has {sorted(external_validity_keys)}, "
                f"manuscript lists {sorted(MANUSCRIPT_EXTERNAL_VALIDITY_KEYS)}."
            )

        prisma_breakdown = prisma.get('core_breakdown', {})
        expected_type_counts = {
            'PR': prisma_breakdown.get('peer_reviewed'),
            'Pre': prisma_breakdown.get('preprints'),
            'Ind': prisma_breakdown.get('industry_practitioner'),
        }
        for label, expected in expected_type_counts.items():
            if expected is None:
                continue
            actual = types.get(label, 0)
            if actual != expected:
                warnings.append(
                    f"Publication type '{label}': CSV has {actual} studies, "
                    f"PRISMA expects {expected}."
                )

    # 4. Check PRISMA internal consistency
    stages = prisma.get('stages', prisma)
    included = stages.get('included', 0)
    core = prisma.get('core_studies', 0)
    non_core = prisma.get('non_core', 0)
    if core + non_core != included:
        warnings.append(
            f"PRISMA: core ({core}) + non_core ({non_core}) = "
            f"{core + non_core}, but included = {included}."
        )

    # 5. Check datasets CSV count
    if datasets:
        manuscript_dataset_count = 22  # Datasets section claims 22 datasets (curated inventory)
        if len(datasets) != manuscript_dataset_count:
            warnings.append(
                f"studies_datasets.csv has {len(datasets)} rows; "
                f"manuscript claims {manuscript_dataset_count} datasets."
            )

    # 6. Check artifact bundle files listed in the manuscript
    missing_artifacts = sorted(path for path in REQUIRED_ARTIFACTS if not os.path.exists(path))
    if missing_artifacts:
        warnings.append(
            f"Artifact bundle is missing required files: {missing_artifacts}"
        )

    return warnings


def latex_table(category_counts: dict) -> str:
    """Generate a LaTeX table summarising study counts by category."""
    lines = [
        '',
        '% Generated by build_survey.py from core_studies.csv',
        '\\begin{table}[h]',
        '\\centering',
        '\\caption{Core studies by taxonomic category '
        '(regenerated from coded corpus)}',
        '\\label{tab:gen-category-summary}',
        '\\begin{tabular}{l r}',
        '\\toprule',
        'Category & Studies \\\\',
        '\\midrule',
    ]
    for cat in ['Filtering', 'Triage', 'Correlation', 'GenAI']:
        count = category_counts.get(cat, 0)
        lines.append(f'{cat} & {count} \\\\')
    total = sum(category_counts.values())
    lines.append('\\midrule')
    lines.append(f'\\textbf{{Total}} & \\textbf{{{total}}} \\\\')
    lines.extend(['\\bottomrule', '\\end{tabular}', '\\end{table}'])
    return '\n'.join(lines)


def main():
    validate_only = '--validate' in sys.argv

    # Load artifacts
    prisma = load_json(PRISMA_PATH)
    studies = load_csv(CORPUS_PATH)
    datasets = load_csv(DATASETS_PATH)

    # Run validation
    warnings = validate(prisma, studies, datasets)
    if warnings:
        print(f"{'='*60}")
        print(f"VALIDATION WARNINGS ({len(warnings)})")
        print(f"{'='*60}")
        for i, w in enumerate(warnings, 1):
            print(f"  [{i}] {w}")
        print()

    if validate_only:
        if not warnings:
            print("All consistency checks passed.")
        sys.exit(1 if warnings else 0)

    # Print PRISMA counts
    stages = prisma.get('stages', prisma)
    print("PRISMA pipeline counts:")
    for stage in ['identified', 'deduplicated', 'screened',
                  'eligible', 'snowball_added', 'included']:
        v = stages.get(stage)
        if v is not None:
            print(f"  {stage}: {v}")
    print(f"  core_studies: {prisma.get('core_studies', 'N/A')}")
    print()

    # Compute and print corpus statistics
    if not studies:
        print("WARNING: core_studies.csv is empty or missing.")
        return
    print(f"Loaded {len(studies)} rows from {CORPUS_PATH}.")
    cats, tiers, types = compute_counts(studies)

    print("\nStudies by category:")
    for c in ['Filtering', 'Triage', 'Correlation', 'GenAI']:
        print(f"  {c}: {cats.get(c, 0)}")

    print("\nStudies by evidence tier:")
    for t in ['1', '2', '3']:
        print(f"  Tier {t}: {tiers.get(t, 0)}")

    print("\nStudies by type:")
    for tp in ['PR', 'Pre', 'Ind']:
        print(f"  {tp}: {types.get(tp, 0)}")

    # A2C and external-validity summary (if coded)
    a2c_counts = {}
    external_validity_true = 0
    for row in studies:
        mode = (row.get('a2c_mode') or '').strip()
        if mode:
            a2c_counts[mode] = a2c_counts.get(mode, 0) + 1
        if (row.get('external_validity_eval') or '').strip() == 'True':
            external_validity_true += 1

    if a2c_counts:
        print("\nStudies by A2C mode:")
        for mode in ['Automation', 'Augmentation', 'Collaboration']:
            print(f"  {mode}: {a2c_counts.get(mode, 0)}")
        print(f"\nExternal-validity evaluations: {external_validity_true}")

    # Dataset summary
    if datasets:
        licenses = {}
        for row in datasets:
            lic = row.get('license', '').strip()
            if lic:
                licenses[lic] = licenses.get(lic, 0) + 1
        print(f"\nDatasets: {len(datasets)} entries in {DATASETS_PATH}")
        for lic, cnt in sorted(licenses.items()):
            print(f"  {lic}: {cnt}")

    # LaTeX output
    print("\n" + latex_table(cats))


if __name__ == '__main__':
    main()

